How to Verify a Turing Machine with Dafny

This paper describes the formal verification of two Turing machines using the program verifier Dafny. Both machines are deciders, so we prove total correctness. They are typical first examples of Turing machines used in any course of Theoretical Computer Science; in fact, the second machine is literally taken from a relevant textbook. Usually, the correctness of such machines is made plausible by some informal explanations of their basic ideas, augmented with a few sample executions, but neither by rigorous mathematical nor mechanized formal proof. No wonder: The invariants (and variants) required for such proofs are big artifacts, peppered with overpowering technical details. Finding and checking these artifacts without mechanical support is practically impossible, and such support is only available since recent times. But nowadays, just because of these technicalities, with such subjects under proof a program verifier can really show off and demonstrate its capabilities.

==> anc/ExaTMParentheses_Dafny-4_V01.dfy <==
// Development of Turing Machine 'Parentheses' described in paper
// "How to Verify a Turing Machine with Dafny"
// Edgar F. A. Lederer, retired lecturer from the
// University of Applied Sciences and Arts Northwestern Switzerland (FHNW)
// August 2025, September 2025, October 2025

// To be published on arXiv under Creative Commons license CC BY-SA 4.0:
// https://creativecommons.org/licenses/by-sa/4.0/

// In order to make the successive steps of the development simultaneously
// visible, here I present methods TMParentheses and TMParenImpl developed
// in the paper under (several) different names, and/or with an added
// {:axiom} attribute.
// These changes are indicated on the spot.

// input alphabet
datatype Sigma
  = LP // left parenthesis  '('
  | RP // right parenthesis ')'

// Yields the difference of the number of left parentheses and the number
// of right parentheses in the first 'i' elements of array 'a'.
ghost function leftMinusRightParen(a:array<Sigma>, i:int):int
  reads a
  requires 0 <= i <= a.Length
{
  if i == 0 then 0
  else
    match a[i-1]
    case LP => leftMinusRightParen(a, i-1) + 1
    case RP => leftMinusRightParen(a, i-1) - 1
}

method leftMinusRightParenExample()
{
  var a1 := new Sigma[5];
  a1[0] := RP;
  a1[1] := RP;
  a1[2] := RP;
  a1[3] := LP;
  a1[4] := RP;
  assert leftMinusRightParen(a1, 0) ==  0;
  assert leftMinusRightParen(a1, 1) == -1;
  assert leftMinusRightParen(a1, 2) == -2;
  assert leftMinusRightParen(a1, 3) == -3;
  assert leftMinusRightParen(a1, 4) == -2;
  assert leftMinusRightParen(a1, 5) == -3;
}

ghost predicate neverMoreRightThanLeftParen(a:array<Sigma>, i:int)
  reads a
  requires i <= a.Length
{
  (forall j :: 0 <= j <= i ==> leftMinusRightParen(a, j) >= 0)
}

datatype decision = accept | reject

// specification of the machine
// in paper as 'method TMParentheses'
method {:axiom} TMParenthesesSpec(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept <==>
    neverMoreRightThanLeftParen(a, a.Length) &&
    leftMinusRightParen(a, a.Length) == 0

method OracleParentheses(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept <==>
    neverMoreRightThanLeftParen(a, a.Length) &&
    leftMinusRightParen(a, a.Length) == 0
{
  var i := 0;
  var d := 0;
  while i < a.Length && 0 <= d
    invariant 0 <= i <= a.Length
    invariant d == leftMinusRightParen(a, i)
    invariant -1 <= d <= i
    invariant neverMoreRightThanLeftParen(a, i-1)
  {
    if a[i] == LP {
      d := d + 1;
    }
    else { assert a[i] == RP;
      d := d - 1;
    }
    i := i + 1;
  }
  dec := if d == 0 then accept else reject;
}

// tape alphabet
datatype Gamma
  = B // blank symbol      ' '
  | L // left parenthesis  '('
  | R // right parenthesis ')'
  | X // marking symbol    'x'
  | S // stack symbol      '$'

// embedding of input into tape alphabet
function Sig2Gam(s:Sigma):Gamma
{
  match s
  case LP => L
  case RP => R
}

// control states
datatype Q = q0 | q1 | q2 | q3 | q4 | q5 | q_acc | q_rej

// specification of the talkative implementing machine
// in paper as 'method TMParenImpl'
method {:axiom} TMParenImpl(a:array<Sigma>) returns
    (t:array<Gamma>, q:Q, ghost k:int, ghost s:int)
  ensures t.Length == 2 * a.Length + 1
  ensures q in {q_acc, q_rej}
  ensures q == q_acc <==>
    neverMoreRightThanLeftParen(a, a.Length) &&
    leftMinusRightParen(a, a.Length) == 0

// implementation of the original machine
method TMParentheses(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept <==>
    neverMoreRightThanLeftParen(a, a.Length) &&
    leftMinusRightParen(a, a.Length) == 0
{
  var t, q;
  ghost var k, s;
  t, q, k, s := TMParenImpl(a);
  dec := if q == q_acc then accept else reject;
}

method copyInputToTape(a:array<Sigma>, t:array<Gamma>)
  modifies t
  requires t.Length == 2 * a.Length + 1
  ensures (forall i :: 0 <= i < a.Length ==> t[i] == Sig2Gam(a[i]))
  ensures (forall i :: a.Length <= i < t.Length ==> t[i] == B)
  // using predicate tapeContentsWithoutX defined in the following
  // the previous two postconditions could also be concisely written as:
  // ensures tapeContentsWithoutX(a, t, 0)
{
  var i:int;
  i := 0;
  while i < a.Length
    invariant 0 <= i <= a.Length
    invariant (forall j :: 0 <= j < i ==> t[j] == Sig2Gam(a[j]))
  {
    t[i] := Sig2Gam(a[i]);
    i := i + 1;
  }
  while i < t.Length
    invariant (forall i :: 0 <= i < a.Length ==> t[i] == Sig2Gam(a[i]))
    invariant a.Length <= i <= t.Length
    invariant (forall j :: a.Length <= j < i ==> t[j] == B)
  {
    t[i] := B;
    i := i + 1;
  }
}

ghost predicate tapeContentsWithoutX(a:array<Sigma>, t:array<Gamma>, s:nat)
  reads a, t
  requires t.Length == 2 * a.Length + 1
  requires 0 <= s <= a.Length
{
  (forall i :: 0 <= i < a.Length ==> t[i] == Sig2Gam(a[i])) &&
  (forall i :: a.Length <= i < a.Length + s ==> t[i] == S) &&
  (forall i :: a.Length + s <= i < t.Length ==> t[i] == B)
}

ghost predicate tapeContentsWithXReplacing
    (paren:Sigma, a:array<Sigma>, t:array<Gamma>, k:nat, s:nat)
  reads a, t
  requires t.Length == 2 * a.Length + 1
  requires 0 <= k < a.Length
  requires 0 <= s <= a.Length
{
  a[k] == paren &&
  (forall i :: 0 <= i < a.Length && i != k ==> t[i] == Sig2Gam(a[i])) &&
  t[k] == X &&
  (forall i :: a.Length <= i < a.Length + s ==> t[i] == S) &&
  (forall i :: a.Length + s <= i < t.Length ==> t[i] == B)
}

// Step 1: The 'left-minus-right invariant'
// in paper as 'method TMParenImpl'
method TMParenImplStep1(a:array<Sigma>) returns
    (t:array<Gamma>, q:Q, ghost k:int, ghost s:int)
  ensures t.Length == 2 * a.Length + 1
  ensures q in {q_acc, q_rej}
  decreases *
{
  // additional data structure for configurations
  t := new Gamma[2 * a.Length + 1];
  var p:nat;

  // start configuration
  copyInputToTape(a, t);
  p := 0;
  q := q0;

  s := 0;
  k := 0;
  ghost var s' := 0;
  ghost var k' := 0;
  ghost var lp := 0;
  ghost var rp := 0;

  while q !in {q_acc, q_rej}
    decreases *

    invariant 0 <= s <= a.Length
    invariant 0 <= k <= a.Length
    invariant 0 <= p <= t.Length
    invariant s' == lp - rp
    invariant k' == lp + rp
    invariant -1 <= s' <= k'
    invariant 0 <= k' <= a.Length
    invariant s' == leftMinusRightParen(a, k')

    invariant q == q0 ==>
      0 <= s' && // explanational
      s' == s &&
      k' == k &&
      0 <= s <= a.Length &&
      0 <= k <= a.Length &&
      tapeContentsWithoutX(a, t, s) &&
      k == p
    invariant q == q1 ==>
      1 <= s' && // explanational
      s' == s + 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(LP, a, t, k, s) &&
      k < p <= a.Length + s
    invariant q == q2 ==>
      1 <= s' && // explanational
      s' == s &&
      k' == k + 1 &&
      0 < s <= a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(LP, a, t, k, s) &&
      k <= p < a.Length + s - 1
    invariant q == q3 ==>
      -1 <= s' && // explanational
      s' == s - 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      k < p <= a.Length + s
    invariant q == q4 ==>
      -1 <= s' && // explanational
      s' == s - 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      p == a.Length + s - 1
    invariant q == q5 ==>
      0 <= s' && // explanational
      s' == s &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 < k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      k <= p < a.Length + s
    invariant q == q_acc ==>
      0 == s' && // explanational
      s' == s &&
      k' == k &&
      0 == s &&
      k == a.Length &&
      tapeContentsWithoutX(a, t, 0) &&
      p == a.Length + 1
    invariant q == q_rej ==>
      (// via q0
       1 <= s' && // explanational
       s' == s &&
       k' == k &&
       0 < s <= a.Length &&
       k == a.Length &&
       tapeContentsWithoutX(a, t, s) &&
       p == a.Length + 1)
         ||
      (// via q4
       - 1 == s' && // explanational
       s' == s - 1 &&
       k' == k + 1 &&
       0 == s &&
       0 <= k < a.Length &&
       tapeContentsWithXReplacing(RP, a, t, k, 0) &&
       p == a.Length)
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q0 && t[p] == S {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == L {
      t[p] := X; p := p + 1; q := q1;
      // ghost
      s' := s' + 1;
      k' := k' + 1;
      lp := lp + 1;
    } else
    if q == q0 && t[p] == R {
      t[p] := X; p := p + 1; q := q3;
      // ghost
      s' := s' - 1;
      k' := k' + 1;
      rp := rp + 1;
    } else
    if q == q1 && t[p] in {L, R, S} {
      p := p + 1;
    } else
    if q == q1 && t[p] == B {
      t[p] := S; if p > 0 {p := p - 1;} q := q2;
      // ghost
      s := s + 1;
    } else
    if q == q2 && t[p] in {L, R, S} {
      if p > 0 {p := p - 1;}
    } else
    if q == q2 && t[p] == X {
      t[p] := L; p := p + 1; q := q0;
      // ghost
      k := k + 1;
    } else
    if q == q3 && t[p] in {L, R, S} {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q4 && t[p] == S {
      t[p] := B; if p > 0 {p := p - 1;} q := q5;
      // ghost
      s := s - 1;
    } else
    if q == q4 && t[p] in {L, R, X} {
      p := p + 1; q := q_rej;
    } else
    if q == q5 && t[p] in {L, R, S} {
      if p > 0 {p := p - 1;}
    } else
    if q == q5 && t[p] == X {
      t[p] := R; p := p + 1; q := q0;
      // ghost
      k := k + 1;
    } else {
      // all remaining transitions
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
}

// Step 4: Termination
ghost function orderQ(q:Q):int
{
  match q
  case q0 => 0
  case q1 => 1
  case q2 => 2
  case q3 => 1
  case q4 => 2
  case q5 => 3
  case q_acc => 1
  case q_rej => 3
}

// Steps 2 up to Step 5
// in paper as 'method TMParenImpl'
method TMParenImplSteps2to5(a:array<Sigma>) returns
    (t:array<Gamma>, q:Q, ghost k:int, ghost s:int)
  ensures t.Length == 2 * a.Length + 1
  ensures q in {q_acc, q_rej}
  // Step 3: The postcondition
  ensures q == q_acc <==>
    neverMoreRightThanLeftParen(a, a.Length) &&
    leftMinusRightParen(a, a.Length) == 0
  // Step 5: Tape contents upon termination
  ensures q == q_acc ==>
    0 == s &&
    k == a.Length &&
    tapeContentsWithoutX(a, t, 0) &&
    0 == leftMinusRightParen(a, a.Length) &&
    a.Length % 2 == 0
  ensures q == q_rej ==>
    (// via q0
     0 < s <= a.Length &&
     0 < k == a.Length &&
     tapeContentsWithoutX(a, t, s) &&
     0 < leftMinusRightParen(a, a.Length))
       ||
    (// via q4
     0 == s < a.Length &&
     0 <= k < a.Length &&
     tapeContentsWithXReplacing(RP, a, t, k, 0) &&
     -1 == leftMinusRightParen(a, k + 1))
{
  // additional data structure for configurations
  t := new Gamma[2 * a.Length + 1];
  var p:nat;

  // start configuration
  copyInputToTape(a, t);
  p := 0;
  q := q0;

  s := 0;
  k := 0;
  ghost var s' := 0;
  ghost var k' := 0;
  ghost var lp := 0;
  ghost var rp := 0;

  while q !in {q_acc, q_rej}

    // Step 4: Termination
    decreases a.Length - k, 3 - orderQ(q),
      if q in {q1, q3} then t.Length - p else p

    invariant 0 <= s <= a.Length
    invariant 0 <= k <= a.Length
    invariant 0 <= p <= t.Length
    invariant s' == lp - rp
    invariant k' == lp + rp
    invariant -1 <= s' <= k'
    invariant 0 <= k' <= a.Length
    invariant s' == leftMinusRightParen(a, k')

    // Step 2: The 'never-more invariant'
    invariant 0 <= leftMinusRightParen(a, k) // explanational
    invariant neverMoreRightThanLeftParen(a, k)

    invariant q == q0 ==>
      s' == s &&
      k' == k &&
      0 <= s <= a.Length &&
      0 <= k <= a.Length &&
      tapeContentsWithoutX(a, t, s) &&
      k == p
    invariant q == q1 ==>
      s' == s + 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(LP, a, t, k, s) &&
      k < p <= a.Length + s
    invariant q == q2 ==>
      s' == s &&
      k' == k + 1 &&
      0 < s <= a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(LP, a, t, k, s) &&
      k <= p < a.Length + s - 1
    invariant q == q3 ==>
      s' == s - 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      k < p <= a.Length + s
    invariant q == q4 ==>
      s' == s - 1 &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 <= k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      p == a.Length + s - 1
    invariant q == q5 ==>
      s' == s &&
      k' == k + 1 &&
      0 <= s < a.Length &&
      0 < k < a.Length &&
      tapeContentsWithXReplacing(RP, a, t, k, s) &&
      k <= p < a.Length + s
    invariant q == q_acc ==>
      s' == s &&
      k' == k &&
      0 == s &&
      k == a.Length &&
      tapeContentsWithoutX(a, t, 0) &&
      p == a.Length + 1
    invariant q == q_rej ==>
      (// via q0
       s' == s &&
       k' == k &&
       0 < s <= a.Length &&
       k == a.Length &&
       tapeContentsWithoutX(a, t, s) &&
       p == a.Length + 1)
         ||
      (// via q4
       s' == s - 1 &&
       k' == k + 1 &&
       0 == s &&
       0 <= k < a.Length &&
       tapeContentsWithXReplacing(RP, a, t, k, 0) &&
       p == a.Length)
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q0 && t[p] == S {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == L {
      t[p] := X; p := p + 1; q := q1;
      // ghost
      s' := s' + 1;
      k' := k' + 1;
      lp := lp + 1;
    } else
    if q == q0 && t[p] == R {
      t[p] := X; p := p + 1; q := q3;
      // ghost
      s' := s' - 1;
      k' := k' + 1;
      rp := rp + 1;
    } else
    if q == q1 && t[p] in {L, R, S} {
      p := p + 1;
    } else
    if q == q1 && t[p] == B {
      t[p] := S; if p > 0 {p := p - 1;} q := q2;
      // ghost
      s := s + 1;
    } else
    if q == q2 && t[p] in {L, R, S} {
      if p > 0 {p := p - 1;}
    } else
    if q == q2 && t[p] == X {
      t[p] := L; p := p + 1; q := q0;
      // ghost
      k := k + 1;
    } else
    if q == q3 && t[p] in {L, R, S} {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q4 && t[p] == S {
      t[p] := B; if p > 0 {p := p - 1;} q := q5;
      // ghost
      s := s - 1;
    } else
    if q == q4 && t[p] in {L, R, X} {
      p := p + 1; q := q_rej;
    } else
    if q == q5 && t[p] in {L, R, S} {
      if p > 0 {p := p - 1;}
    } else
    if q == q5 && t[p] == X {
      t[p] := R; p := p + 1; q := q0;
      // ghost
      k := k + 1;
    } else {
      // all remaining transitions
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
}

// This concludes our proof of correctness of Turing machine
// 'Parentheses' against its specification.
// Here follow some additional considerations around this proof.

// The input word of length zero is accepted.
// Therefore all rejected input words have length of at least one. 

method TMParenthesesSpecAtLeastOne(a:array<Sigma>) returns (dec:decision)
  ensures dec == reject ==>
    a.Length > 0
{
  dec := TMParenthesesSpec(a);
}

// The fact that the length of the input word is even when it is accepted
// simply follows from the fact that in this case the number of left parentheses
// equals the number of right parentheses.

method {:axiom} TMParenthesesSpecReduced(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept ==>
    leftMinusRightParen(a, a.Length) == 0

method TMParenthesesSpecReducedEven(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept ==>
    a.Length % 2 == 0
{
  dec := TMParenthesesSpecReduced(a);
  diff(a, a.Length);
  assert dec == accept ==> leftParen(a, a.Length) == rightParen(a, a.Length); // explanational
  sum(a, a.Length);
  assert leftParen(a, a.Length) + rightParen(a, a.Length) == a.Length; // explanational
}

ghost function leftParen(a:array<Sigma>, i:int):int
  reads a
  requires 0 <= i <= a.Length
{
  if i == 0 then 0
  else
    match a[i-1]
    case LP => leftParen(a, i-1) + 1
    case RP => leftParen(a, i-1)
}

ghost function rightParen(a:array<Sigma>, i:int):int
  reads a
  requires 0 <= i <= a.Length
{
  if i == 0 then 0
  else
    match a[i-1]
    case LP => rightParen(a, i-1)
    case RP => rightParen(a, i-1) + 1
}

lemma {:induction false} diff(a:array<Sigma>, i:int)
  requires 0 <= i <= a.Length
  ensures leftParen(a, i) - rightParen(a, i) == leftMinusRightParen(a, i)
{
  if i == 0 {
  }
  else {
    match a[i-1]
    case LP =>
      calc {
        leftParen(a, i) - rightParen(a, i);
      == // defs of leftParen and rightParen
        (leftParen(a, i-1) + 1) - rightParen(a, i-1);
      == // rearrangement
        (leftParen(a, i-1) - rightParen(a, i-1)) + 1;
      == { diff(a, i-1); } // IH
        leftMinusRightParen(a, i-1) + 1;
      == // def of leftMinusRightParen
        leftMinusRightParen(a, i);
      }
    case RP => {
      calc {
        leftParen(a, i) - rightParen(a, i);
      == // defs of leftParen and rightParen
        leftParen(a, i-1) - (rightParen(a, i-1) + 1);
      == // rearrangement
        (leftParen(a, i-1) - rightParen(a, i-1)) - 1;
      == { diff(a, i-1); } // IH
        leftMinusRightParen(a, i-1) - 1;
      == // def of leftMinusRightParen
        leftMinusRightParen(a, i);
      }
    }
  }
}

lemma sum(a:array<Sigma>, i:int)
  requires 0 <= i <= a.Length
  ensures leftParen(a, i) + rightParen(a, i) == i
{}

// The Accumulated Invariant Lemma.

// This is an attempt to formalize the informal proof of the accumulated
// invariant lemma presented in the paper in Dafny.

method checkProposition(p:bool, q:bool, r:bool)
  ensures ((p && q) && (q ==> r)) ==> (p && r)
{}

type T
function iniT():T

predicate I(k:int) // assumed invariant

predicate I_forall(k:int) // concluded invariant
{
  (forall j :: 0 <= j <= k ==> I(j))
}

predicate BB(x:T, k:int) // loop guard

method C_RHS(x:T, k:int) returns (r:T) // RHS of loop body

// Under the assumption that I(k) is an invariant of the loop,
// Dafny proves that I_forall(k) also is an invariant of the loop.

method accumulatedInvariantLemma()
  decreases *
{
  var x:T := iniT();
  var k := 0;
  assume {:axiom} I(0); // assumption that I(k) holds on entry
  while BB(x, k)
    decreases *
    invariant I(k)
    invariant I_forall(k)
  {
    x := C_RHS(x, k); // loop body, which does not assign to k
    k := k + 1;
    assume {:axiom} I(k); // assumption that I(k) is maintained
  }
}

// The following is a slight generalization of the previous proof
// in that k might or might not be incremented in a loop iteration,
// and in that the loop body is divided into three rather than two
// parts: the possible increment of k, something before it, and
// something after it.

predicate G(x:T, k:int)

method CPart1RHS(x:T, k:int) returns (r:T)
method CPart2RHS(x:T, k:int) returns (r:T)

method accumulatedInvariantLemmaGeneralized()
  decreases *
{
  var x:T := iniT();
  var k := 0;
  assume {:axiom} I(0); // assumption that I(k) holds on entry
  while BB(x, k)
    decreases *
    invariant I(k)
    invariant I_forall(k)
  {
    x := CPart1RHS(x, k); // loop body part 1, which does not assign to k
    if G(x, k) { // k might be incremented or not
      k := k + 1;
      assume {:axiom} I(k); // assumption that I(k) is maintained
    }
    x := CPart2RHS(x, k); // loop body part 2, which does not assign to k
  }
}


==> anc/ExaTMSipserM2_Dafny-4_V01.dfy <==
// Development of Turing Machine 'Sipser M2' described in paper
// "How to Verify a Turing Machine with Dafny"
// Edgar F. A. Lederer, retired lecturer from the
// University of Applied Sciences and Arts Northwestern Switzerland (FHNW)
// August 2025, September 2025, October 2025

// To be published on arXiv under Creative Commons license CC BY-SA 4.0:
// https://creativecommons.org/licenses/by-sa/4.0/

// In order to make the successive steps of the development simultaneously
// visible, here I present method TMSipserM2 developed in the paper under
// several corresponding names, and/or with an added {:axiom} attribute.

// specification of the machine
method {:axiom} TMSipserM2(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept <==> isPowerOf2(a.Length)

// input alphabet
datatype Sigma
  = Zero // zero '0'

datatype decision = accept | reject

ghost predicate isPowerOf2(n:nat)
{
  (exists k:nat :: n == power(2, k))
}

ghost function power(b:int, k:nat):int
{
  if k == 0 then 1 else b * power(b, k-1)
}

// lemmas concerning powers of two

lemma isPowerOf2LemmaZero()
  ensures !isPowerOf2(0)
{
  forall k ensures power(2, k) >= 1 {
    powerOf2LemmaAtLeastOne(k);
  }
}

lemma powerOf2LemmaAtLeastOne(k:nat)
  ensures power(2, k) >= 1
{}

lemma isPowerOf2LemmaEven(n:nat)
  ensures n % 2 == 0 ==> (isPowerOf2(n) <==> isPowerOf2(n / 2))
{
  isPowerOf2LemmaEvenLR(n);
  isPowerOf2LemmaEvenRL(n);
}

lemma isPowerOf2LemmaEvenLR(n:nat)
  ensures n % 2 == 0 ==> (isPowerOf2(n) ==> isPowerOf2(n / 2))
{
  assume {:axiom} n % 2 == 0;
  assume {:axiom} isPowerOf2(n);
  assert n == 2 * (n / 2);
  assert (exists k:nat :: n == power(2, k));
  var k:nat :| n == power(2, k);
  assert k >= 1;
  assert 2 * (n / 2) == 2 * power(2, k-1);
  assert n / 2 == power(2, k-1);
  assert (exists k:nat :: n / 2 == power(2, k));
  assert isPowerOf2(n / 2);
}

lemma isPowerOf2LemmaEvenRL(n:nat)
  ensures n % 2 == 0 ==> (isPowerOf2(n) <== isPowerOf2(n / 2))
{
  assume {:axiom} n % 2 == 0;
  assume {:axiom} isPowerOf2(n / 2);
  assert n == 2 * (n / 2);
  assert (exists k:nat :: n / 2 == power(2, k));
  var k:nat :| n / 2 == power(2, k);
  assert 2 * (n / 2) == 2 * power(2, k);
  assert n == power(2, k+1);
  assert (exists k:nat :: n == power(2, k));
  assert isPowerOf2(n);
}

lemma isPowerOf2LemmaOdd(n:nat)
  ensures isPowerOf2(1)
  ensures n % 2 != 0 ==> (isPowerOf2(n) ==> n == 1)
{
  isPowerOf2LemmaOne();
  isPowerOf2LemmaOddLR(n);
}

lemma isPowerOf2LemmaOne()
  ensures isPowerOf2(1)
{
  assert 1 == power(2, 0);
  assert (exists k:nat :: 1 == power(2, k));
  assert isPowerOf2(1);
}

lemma isPowerOf2LemmaOddLR(n:nat)
  ensures n % 2 != 0 ==> (isPowerOf2(n) ==> n == 1)
{
  assume {:axiom} n % 2 != 0;
  assume {:axiom} isPowerOf2(n);
  assert n == 2 * (n / 2) + 1;
  assert (exists k:nat :: n == power(2, k));
  var k:nat :| n == power(2, k);
  assert k == 0;
  assert n == 1;
}

method OracleSipserM2(n:nat) returns (acc:bool)
  ensures acc <==> isPowerOf2(n)
{
  if n == 0 {
    isPowerOf2LemmaZero();
    acc := false;
  }
  else {
    var s:nat := n;
    while s % 2 == 0
      invariant s >= 1
      invariant isPowerOf2(s) <==> isPowerOf2(n)
      decreases s
    {
      isPowerOf2LemmaEven(s);
      s := s / 2;
    }
    isPowerOf2LemmaOdd(s);
    acc := s == 1;
  }
}

// tape alphabet
datatype Gamma =
    B // blank symbol ' '
  | Z // zero         '0'
  | X // cross symbol 'x'

// embedding of input into tape alphabet
function Sig2Gam(s:Sigma):Gamma
{
  match s
  case Zero => Z
}

// control states
datatype Q = q0 | q1 | q2 | q3 | q4 | q_acc | q_rej

method copyInputToTape(a:array<Sigma>, t:array<Gamma>)
  modifies t
  requires t.Length == a.Length + 1
  ensures (forall j :: 0 <= j < a.Length ==> t[j] == Sig2Gam(a[j]))
  ensures t[a.Length] == B
{
  var i:int;
  i := 0;
  while i < a.Length
    invariant 0 <= i <= a.Length
    invariant (forall j :: 0 <= j < i ==> t[j] == Sig2Gam(a[j]))
  {
    t[i] := Sig2Gam(a[i]);
    i := i + 1;
  }
  t[a.Length] := B;
}

// Step 1: Absence of runtime errors
method TMSipserM2Step1(a:array<Sigma>) returns (dec:decision)
  //ensures dec == accept <==> isPowerOf2(a.Length)
  decreases *
{
  // data structure for configurations
  var t := new Gamma[a.Length + 1];
  var p:nat;
  var q:Q;

  // start configuration
  copyInputToTape(a, t);
  p := 0;
  q := q0;

  while q !in {q_acc, q_rej}
    decreases *

    // general tape contents
    invariant t[0] == if a.Length == 0 || q != q0 then B else Z
    invariant (forall i :: 1 <= i < a.Length ==> t[i] in {Z, X})
    invariant t[a.Length] == B

    invariant 0 <= p <= t.Length //I0

    invariant q == q0 ==>
      0 == p //I0.0
    invariant q == q1 ==>
      1 <= p <= a.Length //I0.1
    invariant q == q2 ==>
      2 <= p <= a.Length //I0.2
    invariant q == q3 ==>
      3 <= p <= a.Length //I0.3
    invariant q == q4 ==>
      0 <= p < a.Length //I0.4
    invariant q == q_acc ==>
      2 <= p == a.Length + 1 //I0.a
    invariant q == q_rej ==>
      1 <= p == a.Length + 1 //I0.r
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == Z {
      t[p] := B;
      p := p + 1; q := q1;
    } else
    if q == q1 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q1 && t[p] == Z {
      t[p] := X;
      p := p + 1; q := q2;
    } else
    if q == q1 && t[p] == X {
      p := p + 1;
    } else
    if q == q2 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q2 && t[p] == Z {
      p := p + 1; q := q3;
    } else
    if q == q2 && t[p] == X {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q3 && t[p] == Z {
      t[p] := X;
      p := p + 1; q := q2;
    } else
    if q == q3 && t[p] == X {
      p := p + 1;
    } else
    if q == q4 && t[p] == B {
      p := p + 1; q := q1;
    } else
    if q == q4 && t[p] in {Z, X} {
      if p > 0 {p := p - 1;}
    } else {
      // all remaining transitions
      //   actually, the only remaining transition is for
      //   q == q0 && t[p] == X
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
  dec := if q == q_acc then accept else reject;
}

// Step 2: Division by two

// number of zeroes in the first i elements of array (tape) t
ghost function numZTape(t:array<Gamma>, i:int):nat
  reads t
  requires 0 <= i <= t.Length
{
  if i == 0 then 0
  else
    if t[i-1] in {B, Z} then
      numZTape(t, i-1) + 1
    else
      numZTape(t, i-1)
}

// number of zeroes in the first i elements of sequence (snapshot) s
ghost function numZSnap(s:seq<Gamma>, i:int):nat
  requires 0 <= i <= |s|
{
  if i == 0 then 0
  else
    if s[i-1] in {B, Z} then
      numZSnap(s, i-1) + 1
    else
      numZSnap(s, i-1)
}

// // The following version would eliminate a code duplication.
// // But it does not yield a smooth verification.
// // number of zeroes in the first i elements of array (tape) t
// ghost function numZTapeNew(t:array<Gamma>, i:int):nat
//   reads t
//   requires 0 <= i <= t.Length
// {
//   numZSnap(t[..], i)
// }

// Function values numZTape(t, i) and numZSnap(s, i) only depend
// on the first i elements of t and s, respectively.
lemma numZeroesLemma(t:array<Gamma>, s:seq<Gamma>, i:int)
  requires t.Length == |s|
  requires 0 <= i <= t.Length
  requires (forall j :: 0 <= j < i ==> t[j] == s[j])
  //requires (forall j :: 0 <= j < i ==> (t[j] in {B, Z} <==> s[j] in {B, Z}))
  ensures numZTape(t, i) == numZSnap(s, i)
{}

method TMSipserM2Step2(a:array<Sigma>) returns (dec:decision)
  //ensures dec == accept <==> isPowerOf2(a.Length)
  decreases *
{
  // data structure for configurations
  var t := new Gamma[a.Length + 1];
  var p:nat;
  var q:Q;

  // start configuration
  copyInputToTape(a, t);
  p := 0;
  q := q0;

  ghost var snapGlob:seq<Gamma>; //2
  snapGlob := *; // for definite assignment

  while q !in {q_acc, q_rej}
    decreases *

    // general tape contents
    invariant t[0] == if a.Length == 0 || q != q0 then B else Z
    invariant (forall i :: 1 <= i < a.Length ==> t[i] in {Z, X})
    invariant t[a.Length] == B

    invariant 0 <= p <= t.Length //I0

    invariant q == q0 ==>
      0 == p //I0.0
    invariant q == q1 ==>
      1 <= p <= a.Length && //I0.1
      |snapGlob| == t.Length && //I3
      (forall i :: 0 <= i < a.Length ==> snapGlob[i] == t[i]) && //I1
      1 == numZSnap(snapGlob, p) == numZTape(t, p) //I5
    invariant q == q2 ==>
      2 <= p <= a.Length && //I0.2
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) //I6
    invariant q == q3 ==>
      3 <= p <= a.Length && //I0.3
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) - 1 //I7
    invariant q == q4 ==>
      0 <= p < a.Length && //I0.4
      |snapGlob| == t.Length && //I3
      numZSnap(snapGlob, a.Length) == 2 * numZTape(t, a.Length) //I4 halving
    invariant q == q_acc ==>
      2 <= p == a.Length + 1 //I0.a
    invariant q == q_rej ==>
      1 <= p == a.Length + 1 //I0.r
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == Z {
      t[p] := B;
      p := p + 1; q := q1;
      snapGlob := t[..];
    } else
    if q == q1 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q1 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q1 && t[p] == X {
      p := p + 1;
    } else
    if q == q2 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q2 && t[p] == Z {
      p := p + 1; q := q3;
    } else
    if q == q2 && t[p] == X {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q3 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q3 && t[p] == X {
      p := p + 1;
    } else
    if q == q4 && t[p] == B {
      p := p + 1; q := q1;
      snapGlob := t[..]; //2
    } else
    if q == q4 && t[p] in {Z, X} {
      if p > 0 {p := p - 1;}
    } else {
      // all remaining transitions
      //   actually, the only remaining transition is for
      //   q == q0 && t[p] == X
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
  dec := if q == q_acc then accept else reject;
}

// Step 3: The central power-of-two invariant

lemma onlyZeroesLemma(t:array<Gamma>, i:int)
  requires 0 <= i <= t.Length
  requires (forall j :: 0 <= j < i ==> t[j] in {B, Z})
  ensures numZTape(t, i) == i
{}

method TMSipserM2Step3(a:array<Sigma>) returns (dec:decision)
  //ensures dec == accept <==> isPowerOf2(a.Length)
  decreases *
{
  // data structure for configurations
  var t := new Gamma[a.Length + 1];
  var p:nat;
  var q:Q;

  // start configuration
  copyInputToTape(a, t);
  assert (forall i :: 0 <= i < a.Length ==> t[i] == Z); //explanational
  p := 0;
  q := q0;

  ghost var snapGlob:seq<Gamma>;
  snapGlob := *; // for definite assignment

  while q !in {q_acc, q_rej}
    decreases *

    // general tape contents
    invariant t[0] == if a.Length == 0 || q != q0 then B else Z
    invariant (forall i :: 1 <= i < a.Length ==> t[i] in {Z, X})
    invariant t[a.Length] == B

    invariant 0 <= p <= t.Length //I0

    invariant q == q0 ==>
      0 == p && //I0.0
      (forall i :: 0 <= i < a.Length ==> t[i] == Z) //I9
    invariant q == q1 ==>
      1 <= p <= a.Length && //I0.1
      |snapGlob| == t.Length && //I3
      (forall i :: 0 <= i < a.Length ==> snapGlob[i] == t[i]) && //I1
      1 == numZSnap(snapGlob, p) == numZTape(t, p) && //I5
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q2 ==>
      2 <= p <= a.Length && //I0.2
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) && //I6
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q3 ==>
      3 <= p <= a.Length && //I0.3
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) - 1 && //I7
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q4 ==>
      0 <= p < a.Length && //I0.4
      |snapGlob| == t.Length && //I3
      numZSnap(snapGlob, a.Length) == 2 * numZTape(t, a.Length) && //I4 halving
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q_acc ==>
      2 <= p == a.Length + 1 //I0.a
    invariant q == q_rej ==>
      1 <= p == a.Length + 1 //I0.r
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == Z {
      assert p == 0; //explanational
      t[p] := B;
      p := p + 1; q := q1;
      onlyZeroesLemma(t, a.Length);
      assert numZTape(t, a.Length) == a.Length; //explanational
      snapGlob := t[..];
      numZeroesLemma(t, snapGlob, a.Length);
    } else
    if q == q1 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q1 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q1 && t[p] == X {
      p := p + 1;
    } else
    if q == q2 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q2 && t[p] == Z {
      p := p + 1; q := q3;
    } else
    if q == q2 && t[p] == X {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q3 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q3 && t[p] == X {
      p := p + 1;
    } else
    if q == q4 && t[p] == B {
      p := p + 1; q := q1;
      isPowerOf2LemmaEven(numZSnap(snapGlob, a.Length)); //1.3
      snapGlob := t[..];
      numZeroesLemma(t, snapGlob, a.Length); //1.4
    } else
    if q == q4 && t[p] in {Z, X} {
      if p > 0 {p := p - 1;}
    } else {
      // all remaining transitions
      //   actually, the only remaining transition is for
      //   q == q0 && t[p] == X
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
  dec := if q == q_acc then accept else reject;
}

// Step 4: Postcondition
//   and
// Step 5: Termination

ghost const dummy:int

method TMSipserM2Steps4and5(a:array<Sigma>) returns (dec:decision)
  ensures dec == accept <==> isPowerOf2(a.Length)
{
  // data structure for configurations
  var t := new Gamma[a.Length + 1];
  var p:nat;
  var q:Q;

  // start configuration
  copyInputToTape(a, t);
  assert (forall i :: 0 <= i < a.Length ==> t[i] == Z); //expla
  p := 0;
  q := q0;

  ghost var snapGlob:seq<Gamma>; //2
  snapGlob := *; // for definite assignment

  while q !in {q_acc, q_rej}
    decreases q == q0
    decreases if q != q0 then numZSnap(snapGlob, a.Length) else dummy
    decreases if q in {q1, q2, q3} then 1 else
              if q in {q4, q_acc, q_rej} then 0 else dummy
    decreases if q in {q1, q2, q3} then t.Length - p else
              if q in {q4} then p else dummy

    // general tape contents
    invariant t[0] == if a.Length == 0 || q != q0 then B else Z
    invariant (forall i :: 1 <= i < a.Length ==> t[i] in {Z, X})
    invariant t[a.Length] == B

    invariant 0 <= p <= t.Length //I0

    invariant q == q0 ==>
      0 == p && //I0.0
      (forall i :: 0 <= i < a.Length ==> t[i] == Z) //I9
    invariant q == q1 ==>
      1 <= p <= a.Length && //I0.1
      |snapGlob| == t.Length && //I3
      (forall i :: 0 <= i < a.Length ==> snapGlob[i] == t[i]) && //I1
      1 == numZSnap(snapGlob, p) == numZTape(t, p) && //I5
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q2 ==>
      2 <= p <= a.Length && //I0.2
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      2 <= //I10.2
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) && //I6
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q3 ==>
      3 <= p <= a.Length && //I0.3
      |snapGlob| == t.Length && //I3
      (forall i :: p <= i < a.Length ==> snapGlob[i] == t[i]) && //I2
      3 <= //I10.3
      numZSnap(snapGlob, p) == 2 * numZTape(t, p) - 1 && //I7
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q4 ==>
      0 <= p < a.Length && //I0.4
      |snapGlob| == t.Length && //I3
      2 <= //I10.4
      numZSnap(snapGlob, a.Length) == 2 * numZTape(t, a.Length) && //I4 halving
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q_acc ==>
      2 <= p == a.Length + 1 && //I0.a
      |snapGlob| == t.Length && //I3
      1 == numZSnap(snapGlob, a.Length) && //I5 specialized
      (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length)) //I8 power-of-two
    invariant q == q_rej ==>
      1 <= p == a.Length + 1 && //I0.r
      (a.Length != 0 ==>
        |snapGlob| == t.Length && //I3
        3 <= numZSnap(snapGlob, a.Length) && //I10.r
        numZSnap(snapGlob, a.Length) % 2 != 0 && //I7 specialized
        (isPowerOf2(numZSnap(snapGlob, a.Length)) <==> isPowerOf2(a.Length))) //I8 power-of-two
  {
    if q == q0 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q0 && t[p] == Z {
      assert p == 0; //explanational
      t[p] := B;
      p := p + 1; q := q1;
      onlyZeroesLemma(t, a.Length);
      assert numZTape(t, a.Length) == a.Length; //explanational
      snapGlob := t[..];
      numZeroesLemma(t, snapGlob, a.Length);
    } else
    if q == q1 && t[p] == B {
      p := p + 1; q := q_acc;
    } else
    if q == q1 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q1 && t[p] == X {
      p := p + 1;
    } else
    if q == q2 && t[p] == B {
      if p > 0 {p := p - 1;} q := q4;
    } else
    if q == q2 && t[p] == Z {
      p := p + 1; q := q3;
    } else
    if q == q2 && t[p] == X {
      p := p + 1;
    } else
    if q == q3 && t[p] == B {
      p := p + 1; q := q_rej;
    } else
    if q == q3 && t[p] == Z {
      //ghost var check := numZTape(t, p); //explanational
      ghost var snapLocal := t[..];
      numZeroesLemma(t, snapLocal, p);
      t[p] := X;
      numZeroesLemma(t, snapLocal, p);
      //assert check == numZTape(t, p); //explanational
      //assume {:axiom} check == numZTape(t, p); //explanational
      p := p + 1; q := q2;
    } else
    if q == q3 && t[p] == X {
      p := p + 1;
    } else
    if q == q4 && t[p] == B {
      p := p + 1; q := q1;
      isPowerOf2LemmaEven(numZSnap(snapGlob, a.Length));
      snapGlob := t[..];
      numZeroesLemma(t, snapGlob, a.Length);
    } else
    if q == q4 && t[p] in {Z, X} {
      if p > 0 {p := p - 1;}
    } else {
      // all remaining transitions
      //   actually, the only remaining transition is for
      //   q == q0 && t[p] == X
      // p := p + 1; q := q_rej;
      // but they never happen (internal error)
      assert false;
    }
  }
  isPowerOf2LemmaZero();
  isPowerOf2LemmaOdd(numZSnap(snapGlob, a.Length));
  dec := if q == q_acc then accept else reject;
}

